Updated predictions for toponium production at the LHC

We provide an update on QCD predictions for top-quark pair production close to threshold including bound state effects at the Large Hadron Collider. We compute the top-quark pair invariant mass distribution $d\sigma/dM_{t\bar{t}}$, including Coulomb resummation for bound-state effects, as well as threshold resummation for emissions of soft and collinear gluons. We discuss uncertainty estimates and present a proposal for the use of these predictions in experimental analyses.

==> anc/dsigmadmtt_nrqcd_nlo.dat <==
# ----------------------------------------------------------------------------
# Updated predictions for toponium production at the LHC
# M.V. Garzelli, G. Limatola, S.-O. Moch, M. Steinhauser, O. Zenaiev
#
# CERN-TH-2024-222, DESY 24-207, P3H-24-104, TTP24-048
# ----------------------------------------------------------------------------
# M(tt)  (GeV) (column 1),  dsigma/dM(tt)  (pb/GeV) for scales mur = muf = mt, 2*mt, 4*mt, respectively in columns 2,3,4. 
# The cross-sections have NLO accuracy in NRQCD.
# Each value corresponds to the M(tt) point (not to a bin centered on that point). 
   335.00000000000000       0.21231152368098982       0.20151195347286216       0.18877546209213447     
   335.25000000000000       0.21566436743394568       0.20473130368529963       0.19183665234600850     
   335.50000000000000       0.21924976709568228       0.20817351955689567       0.19511188279623803     
   335.75000000000000       0.22309214122497625       0.21186457613256457       0.19862401549006298     
   336.00000000000000       0.22721961654229733       0.21583427697042590       0.20239939892431111     
   336.25000000000000       0.23166026673501039       0.22012598643336684       0.20646765864622313     
   336.50000000000000       0.23645800528729949       0.22476735596089331       0.21086552259613256     
   336.75000000000000       0.24165917718411534       0.22980084511429233       0.21563494621862292     
   337.00000000000000       0.24731822634286682       0.23527649790474758       0.22082527933455182     
   337.25000000000000       0.25350528337556644       0.24124477666325178       0.22649622262412322     
   337.50000000000000       0.26028918011713853       0.24778839170619796       0.23271558831686756     
   337.75000000000000       0.26775897697156509       0.25499641483231161       0.23956619379001917     
   338.00000000000000       0.27602226375579508       0.26297631785150927       0.24714809272747698     
   338.25000000000000       0.28520531939498328       0.27186599115793564       0.25557706471758518     
   338.50000000000000       0.29547490573993507       0.28181595003186044       0.26501039592592696     
   338.75000000000000       0.30703170944669361       0.29302053757349977       0.27563562328386182     
   339.00000000000000       0.32012568186739621       0.30572194936154307       0.28768638272094793     
   339.25000000000000       0.33507345439774916       0.32022180425265162       0.30146565006940357     
   339.50000000000000       0.35226834463278978       0.33690853684338279       0.31733245391782527     
   339.75000000000000       0.37221462261674726       0.35627394498479076       0.33575508949701804     
   340.00000000000000       0.39555766613001642       0.37894748456752170       0.35733300339578933     
   340.25000000000000       0.42312281532620116       0.40573378613052019       0.38282789856846811     
   340.50000000000000       0.45596770360677197       0.43766484307033082       0.41322830523377391     
   340.75000000000000       0.49541899671326767       0.47603509617588174       0.44976923964028120     
   341.00000000000000       0.54308446845525982       0.52241350883780313       0.49394763332226715     
   341.25000000000000       0.60076603934478667       0.57856350439991777       0.54744134743275052     
   341.50000000000000       0.67011515045309722       0.64609173885364335       0.61178818456944029     
   341.75000000000000       0.75179951100403808       0.72564757696720295       0.68760893626694097     
   342.00000000000000       0.84384907101041962       0.81530405508817716       0.77306569592811014     
   342.25000000000000       0.93931286938393121       0.90826259540197940       0.86168668064249143     
   342.50000000000000        1.0249516952409428       0.99159852390923919       0.94111574587334013     
   342.75000000000000        1.0846013916527497        1.0495241871657457       0.99627176838477149     
   343.00000000000000        1.1086219418442622        1.0726206627003625        1.0181500016692764     
   343.25000000000000        1.1017844606832365        1.0655374032801095        1.0111624473727157     
   343.50000000000000        1.0799297382011619        1.0437342342508620       0.99007813238097431     
   343.75000000000000        1.0591339293697155        1.0228963696741589       0.96986811363311631     
   344.00000000000000        1.0483095876716595        1.0117114866100796       0.95882087526662940     
   344.25000000000000        1.0488717751223793        1.0115477502677293       0.95824001964108219     
   344.50000000000000        1.0583562447210726        1.0199757099245008       0.96578814871809238     
   344.75000000000000        1.0740231344473707        1.0343025848170992       0.97888238993387799     
   345.00000000000000        1.0943410222290748        1.0530220905788217       0.99607656513005871     
   345.25000000000000        1.1186819369405596        1.0755250824736851        1.0167759251363633     
   345.50000000000000        1.1466122101182312        1.1014018023191730        1.0406140731791247     
   345.75000000000000        1.1775474817857161        1.1301100839309119        1.0670947169624228     
   346.00000000000000        1.2107264422500918        1.1609402836529266        1.0955654466936542     
   346.25000000000000        1.2453397452847250        1.1931218491434590        1.1253450098747335     
   346.50000000000000        1.2806835733184379        1.2260097977986373        1.1557985015424519     
   346.75000000000000        1.3161963963261101        1.2590793785520871        1.1864292575718958     
   347.00000000000000        1.3514690697963652        1.2919484628038140        1.2168722169534367     
   347.25000000000000        1.3862264238440942        1.3243796104805159        1.2468527885943217     
   347.50000000000000        1.4202786162011285        1.3561709012397083        1.2762316488327508     
   347.75000000000000        1.4535117567918672        1.3872100118774420        1.3049118813443008     
   348.00000000000000        1.4858614392683931        1.4174310282298710        1.3328405428566230     
   348.25000000000000        1.5172950338993441        1.4467824754141749        1.3600059186756688     
   348.50000000000000        1.5478075506338191        1.4752751284847929        1.3863907335395034     
   348.75000000000000        1.5774068739471063        1.5029174384275859        1.4120017189039427     
   349.00000000000000        1.6061105076439945        1.5297272096648620        1.4368543016314710     
   349.25000000000000        1.6339421543960668        1.5557413136100835        1.4609912624502266     
   349.50000000000000        1.6609284396636839        1.5809689890599392        1.4844066958385562     
   349.75000000000000        1.6870980785007779        1.6054336147837684        1.5071170880710612     
   350.00000000000000        1.7124804876058208        1.6291590341973872        1.5291391716447935     
   350.25000000000000        1.7370984715234601        1.6521543320910741        1.5504534814968678     
   350.50000000000000        1.7609898420351362        1.6744622175780717        1.5711248452944571     
   350.75000000000000        1.7841854601219493        1.6961111105141962        1.5911830003116056     
   351.00000000000000        1.8067153396741402        1.7171287773363231        1.6106571843006205     
   351.25000000000000        1.8286139336062681        1.7375405038834302        1.6295909203216050     
   351.50000000000000        1.8499018858507408        1.7573750032779973        1.6479915923824646     
   351.75000000000000        1.8706038568783847        1.7766580977318942        1.6658801413016593     
   352.00000000000000        1.8907433464584542        1.7954146307307690        1.6832765439649167     
   352.25000000000000        1.9103642036568032        1.8136999827286047        1.7002083106375621     
   352.50000000000000        1.9294580153986909        1.8314935377491861        1.7166819143298786     
   352.75000000000000        1.9480360050182641        1.8488041941274853        1.7327109952506810     
   353.00000000000000        1.9661080814336167        1.8656395639120293        1.7483081918287775     
   353.25000000000000        1.9836473710421312        1.8819615104663492        1.7634561780243376     
   353.50000000000000        2.0007105398599219        1.8978369282498535        1.7782058784345214     
   353.75000000000000        2.0173188656176881        1.9132886007402969        1.7925794516641782     
   354.00000000000000        2.0334930978666232        1.9283389054549886        1.8065987155426966     
   354.25000000000000        2.0492809446599192        1.9430215188429172        1.8203499117684043     
   354.50000000000000        2.0646642232911940        1.9573418653570474        1.8337645472593733     
   354.75000000000000        2.0796507951205419        1.9713165021764203        1.8468365431822142     
   355.00000000000000        2.0942477206661927        1.9849616061811139        1.8595587171231514     


==> anc/dsigmadmtt_nrqcd_nlonll.dat <==
# ----------------------------------------------------------------------------
# Updated predictions for toponium production at the LHC
# M.V. Garzelli, G. Limatola, S.-O. Moch, M. Steinhauser, O. Zenaiev
#
# CERN-TH-2024-222, DESY 24-207, P3H-24-104, TTP24-048
# ----------------------------------------------------------------------------
# M(tt)  (GeV) (column 1),  dsigma/dM(tt)  (pb/GeV) for scales mur = muf = mt, 2*mt, 4*mt, respectively in columns 2,3,4. 
# The cross-sections have NLO NRQCD + NLL accuracy.
# Each value corresponds to the M(tt) point (not to a bin centered on that point). 
   330.00000000000000       0.18392050279244221       0.17903589488542285       0.17553444413627795     
   330.25000000000000       0.18518656512312071       0.18028692050075884       0.17677783705223030     
   330.50000000000000       0.18650829178264527       0.18159271379257458       0.17807636866035148     
   330.75000000000000       0.18788886872735366       0.18295677749012354       0.17943331560587394     
   331.00000000000000       0.18933187553509187       0.18438300448267395       0.18085202737471212     
   331.25000000000000       0.19084050254734231       0.18587617596877071       0.18233600395904226     
   331.50000000000000       0.19241951952280173       0.18743951485724344       0.18389003222939604     
   331.75000000000000       0.19407362678415696       0.18907749943809782       0.18551855414338422     
   332.00000000000000       0.19580822565338757       0.19079487645232709       0.18722657559373782     
   332.25000000000000       0.19762960245258770       0.19259632532622722       0.18901960599904327     
   332.50000000000000       0.19954300436841524       0.19448873525011834       0.19090390439383126     
   332.75000000000000       0.20155451365864727       0.19647903553548987       0.19288591902013735     
   333.00000000000000       0.20367148645212604       0.19857431309581908       0.19497323756275092     
   333.25000000000000       0.20590026447756238       0.20078368587052300       0.19717381453080698     
   333.50000000000000       0.20825157085318596       0.20311552995231777       0.19949704090958981     
   333.75000000000000       0.21073536511218102       0.20557962296042565       0.20195285046560657     
   334.00000000000000       0.21336319338932533       0.20818726085074535       0.20455247154251477     
   334.25000000000000       0.21614845679088346       0.21095069188627660       0.20730834528696074     
   334.50000000000000       0.21910459981691932       0.21388405984321163       0.21023502623505733     
   334.75000000000000       0.22224718104717198       0.21700353621212939       0.21334854478236442     
   335.00000000000000       0.22559431191364909       0.22032694820610130       0.21666704242860202     
   335.25000000000000       0.22916603332076035       0.22387455939402007       0.22021100691913995     
   335.50000000000000       0.23298583550469060       0.22767016919041966       0.22400440454167353     
   335.75000000000000       0.23708061247381129       0.23174056490865452       0.22807365202515562     
   336.00000000000000       0.24148136013623128       0.23611796038043650       0.23245119222562177     
   336.25000000000000       0.24622174283237080       0.24083730851256524       0.23717212158384518     
   336.50000000000000       0.25134553627338896       0.24594144531385939       0.24227712047745278     
   336.75000000000000       0.25690104941921754       0.25147604055378608       0.24781790056171402     
   337.00000000000000       0.26294408475734876       0.25750114425859383       0.25385016621443851     
   337.25000000000000       0.26954238208249365       0.26408164144900692       0.26044129193878884     
   337.50000000000000       0.27677480139809357       0.27130099104913918       0.26767402533802737     
   337.75000000000000       0.28474043954582645       0.27925304288512248       0.27564722770026184     
   338.00000000000000       0.29355225047862771       0.28805741563131793       0.28447769741975892     
   338.25000000000000       0.30335049555102822       0.29785465417722096       0.29431056544470308     
   338.50000000000000       0.31430997661568050       0.30882019573776470       0.30532161525591500     
   338.75000000000000       0.32664592728061081       0.32117097244865406       0.31772713670378971     
   339.00000000000000       0.34062234149182358       0.33517254243935057       0.33179947569565105     
   339.25000000000000       0.35657558761402147       0.35116235308821692       0.34787673259126295     
   339.50000000000000       0.37492781218507881       0.36956947813255348       0.36639342879089892     
   339.75000000000000       0.39621927619221031       0.39093744535714930       0.38789943915873071     
   340.00000000000000       0.42113953286776640       0.41596328189371412       0.41310062319872565     
   340.25000000000000       0.45056707367846227       0.44553404044175093       0.44289509458096510     
   340.50000000000000       0.48563583075403066       0.48079289180251078       0.47843752576957582     
   340.75000000000000       0.52776357964898779       0.52317126152164062       0.52117836261458506     
   341.00000000000000       0.57866598032623484       0.57440378862735941       0.57286694127590176     
   341.25000000000000       0.64027148668018186       0.63643285734575628       0.63547558999539744     
   341.50000000000000       0.71435210465417798       0.71104709392219712       0.71080698443555135     
   341.75000000000000       0.80159866803753776       0.79894321507013877       0.79956612491356538     
   342.00000000000000       0.89987067718539460       0.89795035805661150       0.89955249373465662     
   342.25000000000000        1.0018453796007376        1.0006689153919432        1.0032661787946797     
   342.50000000000000        1.0932039639675974        1.0926114603512063        1.0960341482548757     
   342.75000000000000        1.1568242070151380        1.1564723968936574        1.1603347151880374     
   343.00000000000000        1.1825235394244733        1.1819496396983649        1.1857291342455571     
   343.25000000000000        1.1751260277825522        1.1739183183849353        1.1771251645146934     
   343.50000000000000        1.1517206093158296        1.1496178610433503        1.1520047015875965     
   343.75000000000000        1.1293424795620322        1.1262630988822948        1.1277509718405927     
   344.00000000000000        1.1175606948595560        1.1135008920920217        1.1141298714599472     
   344.25000000000000        1.1179954750301191        1.1129467639547581        1.1127636292351313     
   344.50000000000000        1.1279319935672281        1.1218293184414170        1.1208154048013874     
   344.75000000000000        1.1444628633399399        1.1371873801860721        1.1352703175235019     
   345.00000000000000        1.1659302870991912        1.1573311145318548        1.1544014991924660     
   345.25000000000000        1.1916448950814962        1.1815624137641847        1.1775056264367654     
   345.50000000000000        1.2211624528205935        1.2094580203455085        1.2041712147493495     
   345.75000000000000        1.2538669625550753        1.2404335610126347        1.2338414279325991     
   346.00000000000000        1.2889569968007388        1.2737277085050271        1.2657812206447903     
   346.25000000000000        1.3255861889034535        1.3085344754215977        1.2992096938752198     
   346.50000000000000        1.3629982833485594        1.3441241273883364        1.3334201518075224     
   346.75000000000000        1.4005984566023504        1.3799210508203106        1.3678506094838090     
   347.00000000000000        1.4379500257578166        1.4155024909553600        1.4020895533868036     
   347.25000000000000        1.4747528770388223        1.4505698791897885        1.4358469382425973     
   347.50000000000000        1.5108117068840994        1.4849381467621194        1.4689395807139096     
   347.75000000000000        1.5460032906632097        1.5184896602306064        1.5012515978068495     
   348.00000000000000        1.5802599946636895        1.5511544202478820        1.5327159956609544     
   348.25000000000000        1.6135398794828617        1.5829018900504241        1.5632964326591363     
   348.50000000000000        1.6458457732030085        1.6137244919531168        1.5929894725456797     
   348.75000000000000        1.6771843169836753        1.6436259069787273        1.6217960978067898     
   349.00000000000000        1.7075745179874890        1.6726245158084545        1.6497367679609254     
   349.25000000000000        1.7370461106950619        1.7007415641583166        1.6768358706749729     
   349.50000000000000        1.7656234508544875        1.7280037937062049        1.7031127281867429     
   349.75000000000000        1.7933382790007804        1.7544378973489543        1.7285946556904710     
   350.00000000000000        1.8202192167578801        1.7800774184123647        1.7533108144521365     

